Let's take a Walk on Superpixels Graphs: Deformable Linear Objects Segmentation and Model Estimation

While robotic manipulation of rigid objects is quite straightforward, coping with deformable objects is an open issue. More specifically, tasks like tying a knot, wiring a connector or even surgical suturing deal with the domain of Deformable Linear Objects (DLOs). In particular the detection of a DLO is a non-trivial problem especially under clutter and occlusions (as well as self-occlusions). The pose estimation of a DLO results into the identification of its parameters related to a designed model, e.g. a basis spline. It follows that the stand-alone segmentation of a DLO might not be sufficient to conduct a full manipulation task. This is why we propose a novel framework able to perform both a semantic segmentation and b-spline modeling of multiple deformable linear objects simultaneously without strict requirements about environment (i.e. the background). The core algorithm is based on biased random walks over the Region Adiacency Graph built on a superpixel oversegmentation of the source image. The algorithm is initialized by a Convolutional Neural Networks that detects the DLO's endcaps. An open source implementation of the proposed approach is also provided to easy the reproduction of the whole detection pipeline along with a novel cables dataset in order to encourage further experiments.

==> images/decision_sample/.ipynb_checkpoints/BarPlot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plotBars(data,tp, title, ylabel,outputfile=\"\"):\n",
    "    N=8\n",
    "    data = np.array(data).astype(float)\n",
    "    if tp=='sum':\n",
    "        sum = np.sum(data.ravel())\n",
    "        data = data / sum\n",
    "    elif tp=='max':\n",
    "        data = data / np.max(data)\n",
    "    print(data)\n",
    "    ind = np.arange(N) +1\n",
    "    fig, ax = plt.subplots()\n",
    "    barlist = ax.bar(ind, data, 0.8, color='r')\n",
    "    ax.set_title(title)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    for i in range(4):\n",
    "        barlist[i].set_color(np.array([66.,160.,70.])/255.)\n",
    "    for i in range(4,8):\n",
    "        barlist[i].set_color(np.array([61.,130.,196.])/255.)\n",
    "    if len(outputfile)>0:\n",
    "        plt.savefig(outputfile)\n",
    "    return barlist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.03731343 0.1119403  0.04477612 0.12686567 0.09701493 0.23880597\n",
      " 0.23134328 0.1119403 ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Container object of 8 artists>"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11154f250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## VISUAL DATA\n",
    "visual_data = [5,15,6,17,13,32,31,15]\n",
    "plotBars(visual_data,'sum','Visual Probability','Color Histogram difference','visual_graph.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.8  0.78 0.7  0.82 0.66 0.6  0.62 0.64]\n",
      "[0.97560976 0.95121951 0.85365854 1.         0.80487805 0.73170732\n",
      " 0.75609756 0.7804878 ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Container object of 8 artists>"
      ]
     },
     "execution_count": 87,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d2accd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## DISTANCE DATA\n",
    "distance_data = np.array([10,11,15,9,17,20,19,18]).astype(float)\n",
    "distance_data = 1.0 - distance_data / 50\n",
    "print(distance_data)\n",
    "plotBars(distance_data,'max','Distance Probability','Bradford PDF','distance_graph.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Ariadne",
   "language": "python",
   "name": "ariadne"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/decision_sample/BarPlot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plotBars(data,tp, title, ylabel,outputfile=\"\"):\n",
    "    N=8\n",
    "    data = np.array(data).astype(float)\n",
    "    if tp=='sum':\n",
    "        sum = np.sum(data.ravel())\n",
    "        data = data / sum\n",
    "    elif tp=='max':\n",
    "        data = data / np.max(data)\n",
    "    print(data)\n",
    "    ind = np.arange(N) +1\n",
    "    fig, ax = plt.subplots()\n",
    "    barlist = ax.bar(ind, data, 0.8, color='r')\n",
    "    ax.set_title(title)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    for i in range(4):\n",
    "        barlist[i].set_color(np.array([66.,160.,70.])/255.)\n",
    "    for i in range(4,8):\n",
    "        barlist[i].set_color(np.array([61.,130.,196.])/255.)\n",
    "    if len(outputfile)>0:\n",
    "        plt.savefig(outputfile)\n",
    "    return barlist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.03731343 0.1119403  0.04477612 0.12686567 0.09701493 0.23880597\n",
      " 0.23134328 0.1119403 ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Container object of 8 artists>"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11154f250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## VISUAL DATA\n",
    "visual_data = [5,15,6,17,13,32,31,15]\n",
    "plotBars(visual_data,'sum','Visual Probability','Color Histogram difference','visual_graph.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.8  0.78 0.7  0.82 0.66 0.6  0.62 0.64]\n",
      "[0.97560976 0.95121951 0.85365854 1.         0.80487805 0.73170732\n",
      " 0.75609756 0.7804878 ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Container object of 8 artists>"
      ]
     },
     "execution_count": 87,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d2accd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## DISTANCE DATA\n",
    "distance_data = np.array([10,11,15,9,17,20,19,18]).astype(float)\n",
    "distance_data = 1.0 - distance_data / 50\n",
    "print(distance_data)\n",
    "plotBars(distance_data,'max','Distance Probability','Bradford PDF','distance_graph.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Ariadne",
   "language": "python",
   "name": "ariadne"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

